Bounded Model Checking for Probabilistic Programs

In this paper we investigate the applicability of standard model checking approaches to verifying properties in probabilistic programming. As the operational model for a standard probabilistic program is a potentially infinite parametric Markov decision process, no direct adaption of existing techniques is possible. Therefore, we propose an on-the-fly approach where the operational model is successively created and verified via a step-wise execution of the program. This approach enables to take key features of many probabilistic programs into account: nondeterminism and conditioning. We discuss the restrictions and demonstrate the scalability on several benchmarks.

==> experiments/graphs/generate_data.py <==
import argparse

def read_result_from_file(filename):
	with open(filename) as f:
		for line in f:
			if line.startswith('# states:'):
				states = int(line.split(' ')[2][0:-1])
			elif line.startswith('Expected value for variable'):
				value = float(line.split(' ')[6])
	return (states, value)

def build_data(basename, stepsize, highest, outfile):
	# gather all the information
	state_value_pairs = []
	for i in range(stepsize, highest + 1, stepsize):
		(states, value) = read_result_from_file(basename.format(i))
		state_value_pairs.append((states, value))
		
	# now write it to the destination file
	with open(outfile, 'w') as f:
		f.write("#states #value\n")
		for (states, value) in state_value_pairs:
			f.write(str(states))
			f.write(' ')
			f.write(str(value))
			f.write('\n')
	pass

if __name__ == "__main__":
	parser = argparse.ArgumentParser(description='Build graph data.')
	parser.add_argument('basename', type=str, help='the base name of the files')
	parser.add_argument('stepsize', type=int, help='the step size')
	parser.add_argument('highest', type=int, help='the highest size')
	parser.add_argument('outfile', type=str, help='the file to which to write the data')
	args = parser.parse_args()
	print("base name: {}".format(args.basename))
	print("step size: {}".format(args.stepsize))
	print("highest: {}".format(args.highest))
	print("outfile: {}".format(args.outfile))
	build_data(args.basename, args.stepsize, args.highest, args.outfile)
	pass
